Fidelity-Based Smooth Min-Relative Entropy: Properties and Applications

The fidelity-based smooth min-relative entropy is a distinguishability measure that has appeared in a variety of contexts in prior work on quantum information, including resource theories like thermodynamics and coherence. Here we provide a comprehensive study of this quantity. First we prove that it satisfies several basic properties, including the data-processing inequality. We also establish connections between the fidelity-based smooth min-relative entropy and other widely used information-theoretic quantities, including smooth min-relative entropy and smooth sandwiched R\'enyi relative entropy, of which the sandwiched R\'enyi relative entropy and smooth max-relative entropy are special cases. After that, we use these connections to establish the second-order asymptotics of the fidelity-based smooth min-relative entropy and all smooth sandwiched R\'enyi relative entropies, finding that the first-order term is the quantum relative entropy and the second-order term involves the quantum relative entropy variance. Utilizing the properties derived, we also show how the fidelity-based smooth min-relative entropy provides one-shot bounds for operational tasks in general resource theories in which the target state is mixed, with a particular example being randomness distillation. The above observations then lead to second-order expansions of the upper bounds on distillable randomness, as well as the precise second-order asymptotics of the distillable randomness of particular classical-quantum states. Finally, we establish semi-definite programs for smooth max-relative entropy and smooth conditional min-entropy, as well as a bilinear program for the fidelity-based smooth min-relative entropy, which we subsequently use to explore the tightness of a bound relating the last to the first.

==> anc/IsotropicStateLower.m <==
%% Plotting bounds on distillable randomness
% requires CVX, CVXQUAD, and QETLAB

%isotropic state 
alpha=0.3;
p=alpha/2;

rho = (1-alpha)*proj(MaxEntangled(2)) + alpha*eye(4)/4;

%optimize relative entropy
d = sqrt(max(size(rho)));
    
cvx_begin sdp quiet 

variable sigm(d^2,d^2) hermitian semidefinite
variable L(d,d) hermitian 
variable V(d^2,d^2) hermitian 

minimize quantum_rel_entr(rho,sigm) 

subject to
PartialTranspose(V+sigm)>=0
PartialTranspose(V-sigm)>=0
kron(PartialTrace(rho),L)+V >= 0
kron(PartialTrace(rho),L)-V >= 0
trace(L) <= 1

%trace(sigm)<= 1

cvx_end
% choosing the optimum sig, computing variance 

sigmaM= sigm;
RE_opt=cvx_optval/log(2); %


firstTerm= trace(rho*(logm(rho)-logm(sigmaM))^2)/(log(2))^2;
EV= firstTerm- (RE_opt)^2;

%Plot 

eps=0.0001;
phiInv= -sqrt(2)*erfcinv(2*eps);
fo=1 + p*log2(p) + (1-p)*log2(1-p);
BE=1-fo;

n=1:10:1000;
sf=p*(log2(p)+BE)^2+(1-p)*(log2(1-p)+BE)^2
second_order_L=max(fo+sqrt(sf./n)*phiInv,0);

second_order_U=max(firstTerm+sqrt(EV./n)*phiInv,0);

F_U=firstTerm*ones(1,length(n));
F_L=fo*ones(1,length(n));
figure;

plot(n,second_order_L,'Color','b','LineStyle','-','LineWidth',2)%, 'DisplayName','Lower bound- second-order');
hold on;
plot(n,second_order_U,'Color','r','LineStyle',':','LineWidth',2)%,'DisplayName','Upper bound- second-order')
hold on;
plot(n, F_L,'Color','b','LineStyle','-.','LineWidth',2) %,'DisplayName','Lower bound- first-order');
hold on;
plot(n, F_U,'Color','r','LineStyle','-.','LineWidth',2) %,'DisplayName','Upper bound- first-order');
hold off;

legend('Lower bound- second-order','Upper bound- second-order','Lower bound- first-order','Upper bound- first-order','Location','southeast','FontSize',14)
grid on; 
xlabel('$ n$','Interpreter','latex','FontSize',18)
ylabel('Randomness distillation rate','FontSize',16)

==> anc/PlotFigures_SmoothMinRelativeEntropy.m <==
  %Code to generate the figures in the paper: by changing d for the two
  %figures
  %This requires RandomDensityMatrix method from QETLAB.

  d=2;
  R=RandomDensityMatrix(d);
  S=RandomDensityMatrix(d);

  Delta=[0.001,0.01, 0.1, 0.5,0.8]; 


  Eps=[0.001, 0.002, 0.003, 0.004, 0.005, 0.006, 0.007, 0.008, 0.009,0.01, 0.02, 0.03, 0.04, 0.05,0.06, 0.07, 0.08, 0.09, 0.1];
  
  Dmin=zeros(size(Eps));
  K=size(Eps,2);
  n=10;
  for i=1:K
        eps=Eps(i);
        Dmin(i)=dminSmoothSeesaw(R,S,eps,n);
  end 
  figure;
  plot(Eps,Dmin,'--',color='b',LineWidth=1)
  hold on;

  for j=1:5
    delta=Delta(j)
    %Eps=[0.001, 0.002, 0.003, 0.004, 0.005, 0.006, 0.007, 0.008, 0.009,0.01, 0.05,0.1];
    Dmax=zeros(size(Eps));
    n=10;
    
    for i=1:K
      eps=Eps(i);
      f=(sqrt(eps)*sqrt(eps+delta)+ sqrt(1-eps-delta)*sqrt(1-eps))^2;
      Dmax(i)=dmaxSmoothSub(R,S,1-eps-delta)+log2(1/(1-f));
    end
    if j==1
        plot(Eps,Dmax,"-square")
    elseif j==2
        plot(Eps,Dmax,"-*")
    elseif j==3
        plot(Eps,Dmax,"-diamond")
    elseif j==4
        plot(Eps,Dmax,"-o")
    else 
        plot(Eps,Dmax,"-x")
    end
        
           
    hold on;
 end
 legend({'lower bound','$\delta$= 0.001','$\delta$=0.01','$\delta$=0.1','$\delta$=0.5','$\delta$=0.8'},'Location','northwest','Interpreter','latex',FontSize=12)
 xlabel('$\varepsilon$','Interpreter','latex',FontSize=15)
 grid on;

==> anc/dmaxSmoothSub.m <==
function [res,X,trho] = dmaxSmoothSub(R,S,eps)

d = size(R,1);

cvx_begin sdp quiet
variable lambda(1,1) nonnegative
variable X(d,d) complex
variable trho(d,d) hermitian nonnegative

minimize lambda

subject to
trho <= lambda*S;
trace(trho) <= 1;
real(trace(X)) >= sqrt(1-eps)
[R X ; X' trho] >=0

cvx_end


res = log2(cvx_optval);
end

==> anc/dminSmoothSeesaw.m <==
function [res,W,V,Z] = dminSmoothSeesaw(R,S,eps,n)
%We require RandomDensityMatrix method of QETLAB

d = size(R,1);
T_fix=R; %RandomDensityMatrix(d);

for i=1:n
    %Fix trho
    trho=T_fix;
    cvx_begin sdp quiet
    variable Z(d,d) hermitian nonnegative
    variable X(d,d) complex
    variable Y(d,d) hermitian nonnegative
    
    minimize trace(Y*trho) + trace(Z*S)
    subject to
    [Y eye(d); eye(d) Z] >=0
    real(trace(X)) >= sqrt(1-eps)
    [trho X; X' R] >=0
    cvx_end

    Y_fix=Y;
    %Fix Y
    

    Y=Y_fix;
    cvx_begin sdp quiet
    variable Z(d,d) hermitian nonnegative
    variable X(d,d) complex
    variable trho(d,d) hermitian nonnegative
    
    minimize trace(Y*trho) + trace(Z*S)
    subject to
    [Y eye(d); eye(d) Z] >=0
    real(trace(X)) >= sqrt(1-eps)
    [trho X; X' R] >=0
    trace(trho) <=1
    cvx_end
    
    T_fix=trho;
    res = -log2((cvx_optval/2)^2);
end 
end
